The Young and Bright Type Ia Supernova ASASSN-14lp: Discovery, Early-Time Observations, First-Light Time, Distance to NGC 4666, and Progenitor Constraints

On 2014 Dec. 9.61, the All-Sky Automated Survey for SuperNovae (ASAS-SN or "Assassin") discovered ASASSN-14lp just $\sim2$ days after first light using a global array of 14-cm diameter telescopes. ASASSN-14lp went on to become a bright supernova ($V = 11.94$ mag), second only to SN 2014J for the year. We present prediscovery photometry (with a detection less than a day after first light) and ultraviolet through near-infrared photometric and spectroscopic data covering the rise and fall of ASASSN-14lp for more than 100 days. We find that ASASSN-14lp had a broad light curve ($\Delta m_{15}(B) = 0.80 \pm 0.05$), a $B$-band maximum at $2457015.82 \pm 0.03$, a rise time of $16.94^{+ 0.11 }_{- 0.10 }$ days, and moderate host--galaxy extinction ($E(B-V)_{\textrm{host}} = 0.33 \pm 0.06$). Using ASASSN-14lp we derive a distance modulus for NGC 4666 of $\mu = 30.8 \pm 0.2$ corresponding to a distance of $14.7 \pm 1.5$ Mpc. However, adding ASASSN-14lp to the calibrating sample of Type Ia supernovae still requires an independent distance to the host galaxy. Finally, using our early-time photometric and spectroscopic observations, we rule out red giant secondaries and, assuming a favorable viewing angle and explosion time, any non-degenerate companion larger than $0.34 R_{\textrm{sun}}$.

==> anc/tabphot_long.tex <==
\begin{deluxetable}{lrcc}
\tablewidth{210pt}
\tablecaption{Photometric Observations}
\tablehead{
\colhead{JD} &
\colhead{Band} &
\colhead{Magnitude} &
\colhead{Telescope} \\ 
\colhead{($-$2,450,000)} &
\colhead{} &
\colhead{}  &
\colhead{}  }
\startdata
7001.906 & $UVW2$ & 17.35(0.09) & Swift \\ 
7003.246 & $UVW2$ & 16.98(0.09) & Swift \\ 
7003.767 & $UVW2$ & 16.86(0.07) & Swift \\ 
7009.555 & $UVW2$ & 15.53(0.07) & Swift \\ 
7012.301 & $UVW2$ & 15.48(0.06) & Swift \\ 
7016.295 & $UVW2$ & 15.52(0.06) & Swift \\ 
7018.014 & $UVW2$ & 15.57(0.06) & Swift \\ 
7020.421 & $UVW2$ & 15.69(0.06) & Swift \\ 
7022.409 & $UVW2$ & 15.94(0.07) & Swift \\ 
7024.273 & $UVW2$ & 15.98(0.07) & Swift \\ 
7028.335 & $UVW2$ & 16.40(0.08) & Swift \\ 
7030.403 & $UVW2$ & 16.41(0.08) & Swift \\ 
7032.129 & $UVW2$ & 16.65(0.08) & Swift \\ 
7032.544 & $UVW2$ & 16.70(0.08) & Swift \\ 
7003.772 & $UVM2$ & 17.83(0.10) & Swift \\ 
7009.557 & $UVM2$ & 16.92(0.11) & Swift \\ 
7012.305 & $UVM2$ & 16.99(0.09) & Swift \\ 
7016.299 & $UVM2$ & 16.71(0.08) & Swift \\ 
7018.018 & $UVM2$ & 16.81(0.09) & Swift \\ 
7020.425 & $UVM2$ & 16.92(0.09) & Swift \\ 
7022.413 & $UVM2$ & 16.96(0.09) & Swift \\ 
7024.277 & $UVM2$ & 16.99(0.09) & Swift \\ 
7028.339 & $UVM2$ & 17.29(0.10) & Swift \\ 
7030.407 & $UVM2$ & 17.41(0.10) & Swift \\ 
7032.133 & $UVM2$ & 17.34(0.11) & Swift \\ 
7032.547 & $UVM2$ & 17.63(0.11) & Swift \\ 
7001.902 & $UVW1$ & 16.32(0.08) & Swift \\ 
7003.243 & $UVW1$ & 15.76(0.07) & Swift \\ 
7003.762 & $UVW1$ & 15.64(0.06) & Swift \\ 
7009.559 & $UVW1$ & 13.97(0.05) & Swift \\ 
7012.297 & $UVW1$ & 13.96(0.05) & Swift \\ 
7016.291 & $UVW1$ & 13.99(0.05) & Swift \\ 
7017.696 & $UVW1$ & 14.14(0.05) & Swift \\ 
7020.417 & $UVW1$ & 14.29(0.05) & Swift \\ 
7022.405 & $UVW1$ & 14.35(0.05) & Swift \\ 
7024.269 & $UVW1$ & 14.56(0.05) & Swift \\ 
7028.331 & $UVW1$ & 14.89(0.06) & Swift \\ 
7030.399 & $UVW1$ & 15.22(0.06) & Swift \\ 
7032.006 & $UVW1$ & 15.39(0.06) & Swift \\ 
7032.540 & $UVW1$ & 15.53(0.07) & Swift \\ 
7002.836 & $u$ & 15.20(0.02) & CSP \\ 
7003.863 & $u$ & 14.63(0.02) & CSP \\ 
7004.829 & $u$ & 14.13(0.01) & CSP \\ 
7005.841 & $u$ & 13.75(0.01) & CSP \\ 
7009.846 & $u$ & 12.99(0.01) & CSP \\ 
7010.841 & $u$ & 12.93(0.01) & CSP \\ 
7011.841 & $u$ & 12.88(0.01) & CSP \\ 
7012.842 & $u$ & 12.86(0.01) & CSP \\ 
7013.839 & $u$ & 12.88(0.01) & CSP \\ 
7014.836 & $u$ & 12.91(0.02) & CSP \\ 
7018.815 & $u$ & 13.10(0.01) & CSP \\ 
7019.810 & $u$ & 13.16(0.01) & CSP \\ 
7020.808 & $u$ & 13.23(0.02) & CSP \\ 
7021.809 & $u$ & 13.30(0.02) & CSP \\ 
7022.872 & $u$ & 13.43(0.02) & CSP \\ 
7023.873 & $u$ & 13.53(0.01) & CSP \\ 
7024.871 & $u$ & 13.65(0.01) & CSP \\ 
7025.825 & $u$ & 13.71(0.01) & CSP \\ 
7026.861 & $u$ & 13.88(0.02) & CSP \\ 
7027.865 & $u$ & 13.99(0.03) & CSP \\ 
7028.866 & $u$ & 14.13(0.02) & CSP \\ 
7029.784 & $u$ & 14.25(0.01) & CSP \\ 
7030.829 & $u$ & 14.41(0.01) & CSP \\ 
7031.805 & $u$ & 14.57(0.01) & CSP \\ 
7032.775 & $u$ & 14.71(0.01) & CSP \\ 
7036.826 & $u$ & 15.30(0.03) & CSP \\ 
7037.813 & $u$ & 15.46(0.02) & CSP \\ 
7038.825 & $u$ & 15.58(0.03) & CSP \\ 
7039.843 & $u$ & 15.71(0.03) & CSP \\ 
7040.836 & $u$ & 15.76(0.03) & CSP \\ 
7041.850 & $u$ & 15.89(0.02) & CSP \\ 
7042.851 & $u$ & 15.93(0.03) & CSP \\ 
7043.775 & $u$ & 15.99(0.02) & CSP \\ 
7044.778 & $u$ & 16.07(0.02) & CSP \\ 
7045.746 & $u$ & 16.14(0.02) & CSP \\ 
7046.748 & $u$ & 16.18(0.02) & CSP \\ 
7047.736 & $u$ & 16.24(0.02) & CSP \\ 
7048.769 & $u$ & 16.30(0.02) & CSP \\ 
7058.768 & $u$ & 16.60(0.02) & CSP \\ 
7001.239 & $g$ & 14.91(0.03) & LCOGT \\ 
7001.836 & $g$ & 14.55(0.02) & CSP \\ 
7001.841 & $g$ & 14.54(0.01) & CSP \\ 
7002.832 & $g$ & 14.02(0.02) & CSP \\ 
7002.841 & $g$ & 14.01(0.01) & CSP \\ 
7003.861 & $g$ & 13.50(0.01) & CSP \\ 
7003.939 & $g$ & 13.58(0.02) & LCOGT \\ 
7004.827 & $g$ & 13.27(0.01) & CSP \\ 
7005.840 & $g$ & 12.94(0.01) & CSP \\ 
7005.950 & $g$ & 12.97(0.01) & LCOGT \\ 
7006.981 & $g$ & 12.80(0.01) & LCOGT \\ 
7007.743 & $g$ & 12.68(0.02) & LT \\ 
7008.566 & $g$ & 12.57(0.01) & LCOGT \\ 
7008.696 & $g$ & 12.60(0.01) & LT \\ 
7009.843 & $g$ & 12.31(0.01) & CSP \\ 
7009.918 & $g$ & 12.45(0.01) & LCOGT \\ 
7010.750 & $g$ & 12.38(0.01) & LT \\ 
7010.839 & $g$ & 12.26(0.01) & CSP \\ 
7011.697 & $g$ & 12.30(0.01) & LT \\ 
7011.838 & $g$ & 12.21(0.01) & CSP \\ 
7011.911 & $g$ & 12.30(0.01) & LCOGT \\ 
7011.936 & $g$ & 12.30(0.01) & LCOGT \\ 
7012.556 & $g$ & 12.26(0.01) & LCOGT \\ 
7012.692 & $g$ & 12.28(0.01) & LT \\ 
7012.838 & $g$ & 12.18(0.01) & CSP \\ 
7013.838 & $g$ & 12.18(0.01) & CSP \\ 
7014.736 & $g$ & 12.24(0.01) & LT \\ 
7014.833 & $g$ & 12.12(0.01) & CSP \\ 
7016.545 & $g$ & 12.21(0.01) & LCOGT \\ 
7016.708 & $g$ & 12.18(0.01) & LT \\ 
7017.691 & $g$ & 12.21(0.01) & LT \\ 
7017.922 & $g$ & 12.25(0.01) & LCOGT \\ 
7018.654 & $g$ & 12.25(0.01) & LT \\ 
7018.813 & $g$ & 12.14(0.01) & CSP \\ 
7019.671 & $g$ & 12.25(0.01) & LT \\ 
7019.808 & $g$ & 12.18(0.01) & CSP \\ 
7020.667 & $g$ & 12.23(0.02) & LT \\ 
7020.805 & $g$ & 12.19(0.01) & CSP \\ 
7020.898 & $g$ & 12.28(0.01) & LCOGT \\ 
7021.660 & $g$ & 12.31(0.01) & LT \\ 
7021.807 & $g$ & 12.19(0.01) & CSP \\ 
7021.888 & $g$ & 12.31(0.01) & LCOGT \\ 
7022.870 & $g$ & 12.27(0.01) & CSP \\ 
7023.872 & $g$ & 12.34(0.01) & CSP \\ 
7024.703 & $g$ & 12.43(0.02) & LCOGT \\ 
7024.870 & $g$ & 12.38(0.01) & CSP \\ 
7025.790 & $g$ & 12.46(0.01) & LT \\ 
7025.822 & $g$ & 12.43(0.01) & CSP \\ 
7026.859 & $g$ & 12.40(0.02) & CSP \\ 
7027.514 & $g$ & 12.52(0.02) & LT \\ 
7028.675 & $g$ & 12.67(0.03) & LCOGT \\ 
7028.863 & $g$ & 12.59(0.02) & CSP \\ 
7029.633 & $g$ & 12.78(0.03) & LT \\ 
7029.783 & $g$ & 12.74(0.01) & CSP \\ 
7030.827 & $g$ & 12.85(0.01) & CSP \\ 
7031.803 & $g$ & 12.91(0.01) & CSP \\ 
7032.774 & $g$ & 12.98(0.01) & CSP \\ 
7036.824 & $g$ & 13.30(0.01) & CSP \\ 
7037.671 & $g$ & 13.36(0.01) & LT \\ 
7037.810 & $g$ & 13.39(0.02) & CSP \\ 
7038.824 & $g$ & 13.47(0.01) & CSP \\ 
7039.650 & $g$ & 13.55(0.01) & LT \\ 
7039.842 & $g$ & 13.50(0.02) & CSP \\ 
7040.835 & $g$ & 13.69(0.01) & CSP \\ 
7041.846 & $g$ & 13.79(0.01) & CSP \\ 
7042.849 & $g$ & 13.86(0.01) & CSP \\ 
7043.771 & $g$ & 13.95(0.01) & CSP \\ 
7044.662 & $g$ & 13.96(0.01) & LT \\ 
7044.775 & $g$ & 14.04(0.01) & CSP \\ 
7045.744 & $g$ & 14.12(0.01) & CSP \\ 
7046.745 & $g$ & 14.18(0.01) & CSP \\ 
7046.771 & $g$ & 14.11(0.01) & LT \\ 
7047.734 & $g$ & 14.25(0.02) & CSP \\ 
7048.767 & $g$ & 14.28(0.02) & CSP \\ 
7049.744 & $g$ & 14.31(0.02) & CSP \\ 
7055.767 & $g$ & 14.60(0.01) & LT \\ 
7055.845 & $g$ & 14.62(0.01) & CSP \\ 
7056.859 & $g$ & 14.64(0.01) & CSP \\ 
7057.777 & $g$ & 14.61(0.02) & CSP \\ 
7058.765 & $g$ & 14.75(0.01) & CSP \\ 
7059.769 & $g$ & 14.71(0.01) & CSP \\ 
7064.798 & $g$ & 14.79(0.02) & CSP \\ 
7065.839 & $g$ & 14.82(0.01) & CSP \\ 
7066.829 & $g$ & 14.85(0.01) & CSP \\ 
7068.793 & $g$ & 14.82(0.01) & CSP \\ 
7069.804 & $g$ & 14.88(0.01) & CSP \\ 
7075.770 & $g$ & 14.98(0.01) & CSP \\ 
7079.815 & $g$ & 15.03(0.01) & CSP \\ 
7082.759 & $g$ & 15.09(0.01) & CSP \\ 
7084.697 & $g$ & 15.12(0.01) & CSP \\ 
7086.694 & $g$ & 15.14(0.01) & CSP \\ 
7091.717 & $g$ & 15.23(0.01) & CSP \\ 
7093.733 & $g$ & 15.25(0.01) & CSP \\ 
7095.748 & $g$ & 15.28(0.01) & CSP \\ 
7097.768 & $g$ & 15.32(0.01) & CSP \\ 
7099.685 & $g$ & 15.36(0.01) & CSP \\ 
7101.736 & $g$ & 15.40(0.01) & CSP \\ 
7104.706 & $g$ & 15.41(0.02) & CSP \\ 
6837.541 & $V$ & >17.32 & ASAS-SN/bf \\ 
6840.552 & $V$ & >17.68 & ASAS-SN/bf \\ 
6847.518 & $V$ & >16.43 & ASAS-SN/bf \\ 
6849.516 & $V$ & >16.08 & ASAS-SN/bf \\ 
6850.515 & $V$ & >15.51 & ASAS-SN/bf \\ 
6857.503 & $V$ & >17.55 & ASAS-SN/bf \\ 
6858.532 & $V$ & >17.68 & ASAS-SN/bf \\ 
6863.491 & $V$ & >17.48 & ASAS-SN/bf \\ 
6873.489 & $V$ & >16.97 & ASAS-SN/bf \\ 
6982.156 & $V$ & >16.47 & ASAS-SN/bd \\ 
6985.146 & $V$ & >16.93 & ASAS-SN/bd \\ 
6989.138 & $V$ & >16.96 & ASAS-SN/bd \\ 
6990.136 & $V$ & >16.53 & ASAS-SN/bd \\ 
6992.133 & $V$ & >16.53 & ASAS-SN/bd \\ 
6993.131 & $V$ & >17.51 & ASAS-SN/bd \\ 
6999.853 & $V$ & 15.53(0.11) & ASAS-SN/bf \\ 
7001.111 & $V$ & 14.89(0.05) & ASAS-SN/bd \\ 
7003.111 & $V$ & 13.72(0.02) & ASAS-SN/bd \\ 
7004.146 & $V$ & 13.32(0.02) & ASAS-SN/bd \\ 
7005.159 & $V$ & 13.10(0.01) & ASAS-SN/bd \\ 
7008.149 & $V$ & 12.52(0.01) & ASAS-SN/bd \\ 
7009.148 & $V$ & 12.36(0.01) & ASAS-SN/bd \\ 
7010.150 & $V$ & 12.26(0.01) & ASAS-SN/bd \\ 
7010.832 & $V$ & 12.24(0.01) & ASAS-SN/bf \\ 
7011.150 & $V$ & 12.18(0.01) & ASAS-SN/bd \\ 
7011.158 & $V$ & 12.23(0.01) & ASAS-SN/bd \\ 
7011.836 & $V$ & 12.09(0.01) & ASAS-SN/bf \\ 
7012.150 & $V$ & 12.13(0.01) & ASAS-SN/bd \\ 
7012.854 & $V$ & 12.08(0.01) & ASAS-SN/bf \\ 
7013.842 & $V$ & 12.01(0.01) & ASAS-SN/bf \\ 
7014.843 & $V$ & 11.97(0.01) & ASAS-SN/bf \\ 
7015.853 & $V$ & 11.97(0.01) & ASAS-SN/bf \\ 
7016.831 & $V$ & 11.96(0.01) & ASAS-SN/bf \\ 
7017.819 & $V$ & 11.95(0.01) & ASAS-SN/bf \\ 
7018.814 & $V$ & 11.98(0.01) & ASAS-SN/bf \\ 
7019.815 & $V$ & 11.99(0.01) & ASAS-SN/bf \\ 
7020.808 & $V$ & 11.99(0.01) & ASAS-SN/bf \\ 
7021.845 & $V$ & 12.01(0.01) & ASAS-SN/bf \\ 
7024.821 & $V$ & 12.15(0.01) & ASAS-SN/bf \\ 
7029.809 & $V$ & 12.47(0.01) & ASAS-SN/bf \\ 
7037.043 & $V$ & 12.86(0.01) & ASAS-SN/bd \\ 
7040.044 & $V$ & 13.09(0.01) & ASAS-SN/bd \\ 
7045.046 & $V$ & 13.35(0.02) & ASAS-SN/bd \\ 
7048.039 & $V$ & 13.57(0.02) & ASAS-SN/bd \\ 
7048.798 & $V$ & 13.54(0.02) & ASAS-SN/bf \\ 
7051.031 & $V$ & 13.84(0.02) & ASAS-SN/bd \\ 
7052.784 & $V$ & 13.81(0.02) & ASAS-SN/bf \\ 
7055.021 & $V$ & 13.99(0.02) & ASAS-SN/bd \\ 
7001.834 & $r$ & 14.31(0.01) & CSP \\ 
7002.830 & $r$ & 13.80(0.01) & CSP \\ 
7002.840 & $r$ & 13.79(0.01) & CSP \\ 
7003.860 & $r$ & 13.40(0.01) & CSP \\ 
7004.580 & $r$ & 13.18(0.01) & LCOGT \\ 
7004.580 & $r$ & 13.17(0.01) & LCOGT \\ 
7004.825 & $r$ & 13.09(0.01) & CSP \\ 
7005.838 & $r$ & 12.82(0.01) & CSP \\ 
7005.952 & $r$ & 12.86(0.01) & LCOGT \\ 
7006.574 & $r$ & 12.68(0.01) & LCOGT \\ 
7006.574 & $r$ & 12.71(0.01) & LCOGT \\ 
7006.983 & $r$ & 12.61(0.01) & LCOGT \\ 
7007.744 & $r$ & 12.52(0.01) & LT \\ 
7007.982 & $r$ & 12.59(0.03) & LCOGT \\ 
7008.569 & $r$ & 12.40(0.01) & LCOGT \\ 
7009.567 & $r$ & 12.34(0.01) & LCOGT \\ 
7009.770 & $r$ & 12.25(0.01) & LT \\ 
7009.844 & $r$ & 12.23(0.01) & CSP \\ 
7009.920 & $r$ & 12.29(0.01) & LCOGT \\ 
7010.840 & $r$ & 12.16(0.01) & CSP \\ 
7010.909 & $r$ & 12.21(0.01) & LCOGT \\ 
7011.560 & $r$ & 12.20(0.01) & LCOGT \\ 
7011.698 & $r$ & 12.16(0.01) & LT \\ 
7011.839 & $r$ & 12.10(0.01) & CSP \\ 
7011.914 & $r$ & 12.16(0.01) & LCOGT \\ 
7012.558 & $r$ & 12.09(0.01) & LCOGT \\ 
7012.693 & $r$ & 12.07(0.01) & LT \\ 
7012.839 & $r$ & 12.07(0.01) & CSP \\ 
7013.835 & $r$ & 12.00(0.01) & CSP \\ 
7014.552 & $r$ & 12.07(0.01) & LCOGT \\ 
7014.834 & $r$ & 11.95(0.02) & CSP \\ 
7015.550 & $r$ & 12.04(0.01) & LCOGT \\ 
7016.548 & $r$ & 11.96(0.01) & LCOGT \\ 
7016.708 & $r$ & 11.93(0.01) & LT \\ 
7017.563 & $r$ & 11.96(0.01) & LCOGT \\ 
7017.692 & $r$ & 11.95(0.01) & LT \\ 
7017.925 & $r$ & 11.99(0.01) & LCOGT \\ 
7018.654 & $r$ & 11.96(0.01) & LT \\ 
7018.813 & $r$ & 11.94(0.01) & CSP \\ 
7019.672 & $r$ & 11.96(0.01) & LT \\ 
7019.808 & $r$ & 11.93(0.01) & CSP \\ 
7020.667 & $r$ & 12.01(0.01) & LT \\ 
7020.805 & $r$ & 11.98(0.01) & CSP \\ 
7020.901 & $r$ & 12.02(0.01) & LCOGT \\ 
7021.661 & $r$ & 12.03(0.01) & LT \\ 
7021.807 & $r$ & 11.96(0.01) & CSP \\ 
7022.870 & $r$ & 12.07(0.01) & CSP \\ 
7023.656 & $r$ & 12.16(0.01) & LT \\ 
7023.871 & $r$ & 12.14(0.01) & CSP \\ 
7024.525 & $r$ & 12.20(0.01) & LCOGT \\ 
7024.704 & $r$ & 12.17(0.01) & LT \\ 
7024.870 & $r$ & 12.20(0.01) & CSP \\ 
7025.790 & $r$ & 12.24(0.01) & LT \\ 
7025.821 & $r$ & 12.25(0.01) & CSP \\ 
7026.520 & $r$ & 12.30(0.01) & LCOGT \\ 
7026.640 & $r$ & 12.27(0.01) & LT \\ 
7026.860 & $r$ & 12.27(0.02) & CSP \\ 
7027.517 & $r$ & 12.39(0.01) & LCOGT \\ 
7027.632 & $r$ & 12.38(0.01) & LT \\ 
7027.863 & $r$ & 12.38(0.02) & CSP \\ 
7028.522 & $r$ & 12.48(0.01) & LCOGT \\ 
7028.864 & $r$ & 12.38(0.02) & CSP \\ 
7029.519 & $r$ & 12.53(0.01) & LCOGT \\ 
7029.782 & $r$ & 12.51(0.01) & CSP \\ 
7030.509 & $r$ & 12.57(0.01) & LCOGT \\ 
7030.825 & $r$ & 12.56(0.01) & CSP \\ 
7031.506 & $r$ & 12.63(0.01) & LCOGT \\ 
7031.802 & $r$ & 12.56(0.01) & CSP \\ 
7032.505 & $r$ & 12.61(0.01) & LCOGT \\ 
7032.773 & $r$ & 12.55(0.01) & CSP \\ 
7035.495 & $r$ & 12.73(0.02) & LCOGT \\ 
7036.825 & $r$ & 12.65(0.01) & CSP \\ 
7037.671 & $r$ & 12.68(0.01) & LT \\ 
7037.811 & $r$ & 12.69(0.02) & CSP \\ 
7038.661 & $r$ & 12.68(0.01) & LT \\ 
7038.823 & $r$ & 12.68(0.02) & CSP \\ 
7039.651 & $r$ & 12.68(0.01) & LT \\ 
7039.842 & $r$ & 12.66(0.02) & CSP \\ 
7040.834 & $r$ & 12.71(0.01) & CSP \\ 
7041.620 & $r$ & 12.68(0.01) & LT \\ 
7041.845 & $r$ & 12.74(0.01) & CSP \\ 
7042.850 & $r$ & 12.78(0.01) & CSP \\ 
7043.769 & $r$ & 12.79(0.01) & CSP \\ 
7044.774 & $r$ & 12.87(0.01) & CSP \\ 
7045.742 & $r$ & 12.91(0.01) & CSP \\ 
7046.744 & $r$ & 12.92(0.02) & CSP \\ 
7046.772 & $r$ & 13.00(0.01) & LT \\ 
7047.733 & $r$ & 13.05(0.01) & CSP \\ 
7048.766 & $r$ & 13.07(0.01) & CSP \\ 
7049.743 & $r$ & 13.20(0.01) & CSP \\ 
7055.767 & $r$ & 13.54(0.01) & LT \\ 
7055.844 & $r$ & 13.55(0.01) & CSP \\ 
7056.860 & $r$ & 13.58(0.01) & CSP \\ 
7057.777 & $r$ & 13.60(0.01) & CSP \\ 
7058.764 & $r$ & 13.63(0.01) & CSP \\ 
7059.768 & $r$ & 13.68(0.01) & CSP \\ 
7064.797 & $r$ & 13.84(0.01) & CSP \\ 
7065.839 & $r$ & 13.89(0.01) & CSP \\ 
7066.828 & $r$ & 13.94(0.01) & CSP \\ 
7067.824 & $r$ & 13.95(0.01) & CSP \\ 
7068.793 & $r$ & 13.98(0.01) & CSP \\ 
7069.803 & $r$ & 14.03(0.01) & CSP \\ 
7075.769 & $r$ & 14.23(0.01) & CSP \\ 
7079.816 & $r$ & 14.35(0.01) & CSP \\ 
7082.759 & $r$ & 14.41(0.01) & CSP \\ 
7084.698 & $r$ & 14.48(0.01) & CSP \\ 
7086.692 & $r$ & 14.56(0.01) & CSP \\ 
7091.715 & $r$ & 14.71(0.01) & CSP \\ 
7093.732 & $r$ & 14.77(0.01) & CSP \\ 
7095.749 & $r$ & 14.83(0.01) & CSP \\ 
7097.769 & $r$ & 14.89(0.01) & CSP \\ 
7099.684 & $r$ & 14.96(0.01) & CSP \\ 
7101.735 & $r$ & 15.02(0.01) & CSP \\ 
7104.705 & $r$ & 15.10(0.02) & CSP \\ 
6998.279 & $clear$ & >17.91 & Itagaki \\ 
7000.270 & $clear$ & 15.36(0.25) & Itagaki \\ 
7001.333 & $clear$ & 15.06(0.22) & Itagaki \\ 
7004.340 & $clear$ & 13.30(0.10) & Itagaki \\ 
7005.304 & $clear$ & 12.96(0.08) & Itagaki \\ 
7006.279 & $clear$ & 12.76(0.07) & Itagaki \\ 
7008.300 & $clear$ & 12.45(0.07) & Itagaki \\ 
7010.294 & $clear$ & 12.28(0.06) & Itagaki \\ 
7014.338 & $clear$ & 12.10(0.06) & Itagaki \\ 
7015.324 & $clear$ & 11.99(0.05) & Itagaki \\ 
7017.294 & $clear$ & 12.04(0.05) & Itagaki \\ 
7018.327 & $clear$ & 12.09(0.06) & Itagaki \\ 
7021.269 & $clear$ & 12.18(0.06) & Itagaki \\ 
7022.280 & $clear$ & 12.34(0.06) & Itagaki \\ 
7023.352 & $clear$ & 12.26(0.06) & Itagaki \\ 
7024.320 & $clear$ & 12.38(0.06) & Itagaki \\ 
7025.261 & $clear$ & 12.49(0.07) & Itagaki \\ 
7026.317 & $clear$ & 12.34(0.06) & Itagaki \\ 
7029.278 & $clear$ & 12.90(0.08) & Itagaki \\ 
7030.251 & $clear$ & 12.82(0.08) & Itagaki \\ 
7032.285 & $clear$ & 12.91(0.08) & Itagaki \\ 
7001.837 & $i$ & 14.51(0.01) & CSP \\ 
7002.834 & $i$ & 14.04(0.01) & CSP \\ 
7002.842 & $i$ & 14.02(0.01) & CSP \\ 
7003.862 & $i$ & 13.63(0.01) & CSP \\ 
7003.944 & $i$ & 13.65(0.01) & LCOGT \\ 
7004.581 & $i$ & 13.37(0.02) & LCOGT \\ 
7004.582 & $i$ & 13.41(0.01) & LCOGT \\ 
7004.826 & $i$ & 13.32(0.01) & CSP \\ 
7005.839 & $i$ & 13.03(0.01) & CSP \\ 
7005.954 & $i$ & 13.05(0.01) & LCOGT \\ 
7006.576 & $i$ & 12.92(0.02) & LCOGT \\ 
7006.985 & $i$ & 12.85(0.02) & LCOGT \\ 
7007.745 & $i$ & 12.59(0.04) & LT \\ 
7007.984 & $i$ & 12.76(0.05) & LCOGT \\ 
7008.571 & $i$ & 12.65(0.01) & LCOGT \\ 
7009.569 & $i$ & 12.56(0.01) & LCOGT \\ 
7009.770 & $i$ & 12.57(0.01) & LT \\ 
7009.845 & $i$ & 12.48(0.01) & CSP \\ 
7009.922 & $i$ & 12.59(0.01) & LCOGT \\ 
7010.750 & $i$ & 12.57(0.01) & LT \\ 
7010.840 & $i$ & 12.47(0.01) & CSP \\ 
7010.911 & $i$ & 12.53(0.01) & LCOGT \\ 
7011.562 & $i$ & 12.53(0.01) & LCOGT \\ 
7011.840 & $i$ & 12.47(0.01) & CSP \\ 
7011.941 & $i$ & 12.55(0.01) & LCOGT \\ 
7012.560 & $i$ & 12.50(0.01) & LCOGT \\ 
7012.693 & $i$ & 12.48(0.01) & LT \\ 
7012.840 & $i$ & 12.44(0.01) & CSP \\ 
7013.837 & $i$ & 12.47(0.01) & CSP \\ 
7014.554 & $i$ & 12.47(0.01) & LCOGT \\ 
7014.737 & $i$ & 12.53(0.01) & LT \\ 
7014.835 & $i$ & 12.46(0.02) & CSP \\ 
7015.552 & $i$ & 12.56(0.01) & LCOGT \\ 
7016.550 & $i$ & 12.54(0.01) & LCOGT \\ 
7017.564 & $i$ & 12.57(0.01) & LCOGT \\ 
7017.692 & $i$ & 12.62(0.01) & LT \\ 
7017.927 & $i$ & 12.64(0.01) & LCOGT \\ 
7018.556 & $i$ & 12.60(0.02) & LCOGT \\ 
7018.655 & $i$ & 12.62(0.01) & LT \\ 
7018.814 & $i$ & 12.61(0.01) & CSP \\ 
7019.672 & $i$ & 12.69(0.01) & LT \\ 
7019.809 & $i$ & 12.59(0.01) & CSP \\ 
7020.668 & $i$ & 12.71(0.01) & LT \\ 
7020.807 & $i$ & 12.63(0.02) & CSP \\ 
7020.903 & $i$ & 12.73(0.01) & LCOGT \\ 
7021.661 & $i$ & 12.75(0.01) & LT \\ 
7021.808 & $i$ & 12.66(0.02) & CSP \\ 
7021.893 & $i$ & 12.76(0.01) & LCOGT \\ 
7022.871 & $i$ & 12.75(0.01) & CSP \\ 
7023.657 & $i$ & 12.82(0.01) & LT \\ 
7023.873 & $i$ & 12.81(0.01) & CSP \\ 
7024.704 & $i$ & 12.91(0.01) & LT \\ 
7024.871 & $i$ & 12.87(0.01) & CSP \\ 
7025.791 & $i$ & 12.98(0.01) & LT \\ 
7025.823 & $i$ & 12.92(0.01) & CSP \\ 
7026.522 & $i$ & 12.99(0.01) & LCOGT \\ 
7026.860 & $i$ & 12.93(0.02) & CSP \\ 
7027.519 & $i$ & 13.06(0.02) & LCOGT \\ 
7027.632 & $i$ & 13.11(0.01) & LT \\ 
7027.865 & $i$ & 13.12(0.02) & CSP \\ 
7028.524 & $i$ & 13.16(0.01) & LCOGT \\ 
7028.676 & $i$ & 13.18(0.01) & LT \\ 
7028.865 & $i$ & 13.11(0.02) & CSP \\ 
7029.521 & $i$ & 13.18(0.02) & LCOGT \\ 
7029.634 & $i$ & 13.20(0.01) & LT \\ 
7029.784 & $i$ & 13.15(0.01) & CSP \\ 
7030.511 & $i$ & 13.21(0.02) & LCOGT \\ 
7030.828 & $i$ & 13.20(0.02) & CSP \\ 
7031.508 & $i$ & 13.18(0.02) & LCOGT \\ 
7031.804 & $i$ & 13.16(0.01) & CSP \\ 
7032.507 & $i$ & 13.15(0.02) & LCOGT \\ 
7032.774 & $i$ & 13.07(0.02) & CSP \\ 
7036.825 & $i$ & 12.99(0.02) & CSP \\ 
7037.672 & $i$ & 13.06(0.01) & LT \\ 
7037.812 & $i$ & 12.98(0.02) & CSP \\ 
7038.662 & $i$ & 13.08(0.01) & LT \\ 
7038.824 & $i$ & 12.93(0.02) & CSP \\ 
7039.651 & $i$ & 13.03(0.01) & LT \\ 
7039.843 & $i$ & 12.92(0.02) & CSP \\ 
7040.836 & $i$ & 12.94(0.02) & CSP \\ 
7041.848 & $i$ & 12.92(0.01) & CSP \\ 
7042.850 & $i$ & 12.91(0.02) & CSP \\ 
7043.772 & $i$ & 12.89(0.01) & CSP \\ 
7044.663 & $i$ & 12.99(0.01) & LT \\ 
7044.776 & $i$ & 12.89(0.01) & CSP \\ 
7045.745 & $i$ & 12.95(0.01) & CSP \\ 
7046.745 & $i$ & 12.97(0.01) & CSP \\ 
7046.772 & $i$ & 13.01(0.01) & LT \\ 
7047.735 & $i$ & 12.97(0.01) & CSP \\ 
7048.768 & $i$ & 13.09(0.01) & CSP \\ 
7049.744 & $i$ & 13.15(0.02) & CSP \\ 
7055.768 & $i$ & 13.65(0.01) & LT \\ 
7055.842 & $i$ & 13.57(0.01) & CSP \\ 
7056.862 & $i$ & 13.62(0.01) & CSP \\ 
7057.778 & $i$ & 13.63(0.02) & CSP \\ 
7058.766 & $i$ & 13.72(0.01) & CSP \\ 
7059.770 & $i$ & 13.77(0.01) & CSP \\ 
7064.799 & $i$ & 13.96(0.01) & CSP \\ 
7065.840 & $i$ & 14.00(0.01) & CSP \\ 
7066.829 & $i$ & 14.06(0.01) & CSP \\ 
7067.825 & $i$ & 14.09(0.01) & CSP \\ 
7068.794 & $i$ & 14.12(0.01) & CSP \\ 
7069.805 & $i$ & 14.18(0.01) & CSP \\ 
7075.770 & $i$ & 14.40(0.01) & CSP \\ 
7079.817 & $i$ & 14.54(0.01) & CSP \\ 
7082.760 & $i$ & 14.65(0.01) & CSP \\ 
7084.699 & $i$ & 14.72(0.02) & CSP \\ 
7086.695 & $i$ & 14.79(0.01) & CSP \\ 
7091.718 & $i$ & 14.95(0.01) & CSP \\ 
7093.734 & $i$ & 15.02(0.01) & CSP \\ 
7095.751 & $i$ & 15.11(0.02) & CSP \\ 
7097.771 & $i$ & 15.15(0.02) & CSP \\ 
7099.686 & $i$ & 15.23(0.01) & CSP \\ 
7101.738 & $i$ & 15.30(0.01) & CSP \\ 
7104.708 & $i$ & 15.35(0.02) & CSP \\ 
\enddata \tablecomments{The \swift, and $V\--\textrm{band}$ photometry are calibrated in the Vega magnitude system. The unfiltered photometry in calibrated to $r$-band in the Vega magnitude system. The SDSS $u'$, $g'$, $r'$, and $i'\--\textrm{band}$ photometry are calibrated in the AB magnitude system.} 
\label{tab:phot} 
\end{deluxetable} 

